Exceptional loci of F-blowups and $G$-Hilbert schemes

We study exceptional loci of F-blowups of normal toric varieties. In the $\Q$-factorial case, this study amounts to studying the exceptional loci of $G$-Hilbert schemes. We give a formula for the dimension of the center of a prime divisor on the F-blowup in terms of combinatorial data, together with an algorithm for computing it. Moreover, we study the relation between F-blowups and essential divisors for three-dimensional terminal singularities and canonical singularities. Finally, we give a simple condition ensuring that a prime divisor over the given toric variety has a positive-dimensional center on the F-blowup.

==> anc/Corollary_5.18.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "50b03710-cba6-4817-b214-164ffca933e6",
   "metadata": {},
   "source": [
    "The following code computes a $w$-critical arrow in the case of $\\frac{1}{14}(1,9,11)$ with the lattice point $w=\\frac{1}{14}(7,7,7)$. Note that $\\frac{1}{14}(1,9,11)$ corresponds to the cone generated by $(1,0,0),(0,1,0),(3,5,14)$, and that $w$ corresponds to the lattice point $(2,3,7)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "422e541f-f258-4704-aa92-6148b9380ad9",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools as _itertools\n",
    "from math import ceil\n",
    "from sage.all import *\n",
    "\n",
    "def diameter_D(sigmadual):\n",
    "    rays = [vector(r) for r in list(sigmadual.rays())]\n",
    "    n = len(rays)\n",
    "    if n == 0:\n",
    "        return 0\n",
    "    combos = []\n",
    "    for coeffs in _itertools.product([0, 1], repeat=n):\n",
    "        v = sum(coeffs[i] * rays[i] for i in range(n))\n",
    "        combos.append(v)\n",
    "    max_dist = 0.0\n",
    "    for i in range(len(combos)):\n",
    "        for j in range(i + 1, len(combos)):\n",
    "            d = (combos[i] - combos[j]).norm()\n",
    "            if d > max_dist:\n",
    "                max_dist = float(d)\n",
    "    return int(ceil(max_dist))\n",
    "\n",
    "def minimal_face_containing_w(sigma, w):\n",
    "    dim_sigma = sigma.dimension()\n",
    "    for k in range(1, dim_sigma + 1):\n",
    "        for F in sigma.faces(k):\n",
    "            if F.contains(w):\n",
    "                return F\n",
    "    return None\n",
    "\n",
    "def compute_weight(vi, w, D, cone_vectors):\n",
    "    from itertools import product\n",
    "    n = len(vi)\n",
    "    minus_vi = -vi\n",
    "    delta = Cone(cone_vectors)\n",
    "    deltaDual = delta.dual()\n",
    "    Hw = [vector(h) for h in deltaDual.Hilbert_basis()]\n",
    "    H_non_orth = [h for h in Hw if w.dot_product(h) != 0]\n",
    "    if not H_non_orth:\n",
    "        return matrix(QQ, n, 0)\n",
    "    vals_vi = [minus_vi.dot_product(h) for h in H_non_orth]\n",
    "    c = min(vals_vi)\n",
    "    valid_points = []\n",
    "    for coords in product(range(-D, D + 1), repeat=n):\n",
    "        u = vector(coords)\n",
    "        if u.is_zero() or not deltaDual.contains(u):\n",
    "            continue\n",
    "        vali = minus_vi.dot_product(u)\n",
    "        valw = w.dot_product(u)\n",
    "        if vali < c and valw == 0:\n",
    "            valid_points.append(u)\n",
    "    if not valid_points:\n",
    "        return matrix(QQ, n, 0)\n",
    "    Critiw = Matrix(QQ, n, len(valid_points), lambda i, j: valid_points[j][i])\n",
    "    return Critiw\n",
    "\n",
    "def criticalArrow(vecsList, w):\n",
    "    sigma = Cone(vecsList)\n",
    "    mu = minimal_face_containing_w(sigma, w)\n",
    "    if mu is None:\n",
    "        return 0\n",
    "    mu_dim = mu.dimension()\n",
    "    mu_rays = [vector(r) for r in mu.rays()]\n",
    "    D = diameter_D(sigma.dual())\n",
    "    Critw = matrix(QQ, len(vecsList[0]), 0)\n",
    "    for vi in mu_rays:\n",
    "        other_rays = [v for v in vecsList if v != vi]\n",
    "        Critiw = compute_weight(vi, w, D, other_rays + [-w])\n",
    "        Critw = Critw.augment(Critiw)\n",
    "    if Critw.ncols() == 0:\n",
    "        return 0\n",
    "    Vw = Critw.column_space()\n",
    "    mu_ray_matrix = matrix(QQ, mu_rays).transpose()\n",
    "    mu_orth = mu_ray_matrix.left_kernel()\n",
    "    dim_arr = Vw.dimension() - Vw.intersection(mu_orth).dimension()\n",
    "    return mu_dim - dim_arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b57eae88-a568-40b0-b49e-940c6f480ef2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "generators: [(1, 0, 0), (0, 1, 0), (3, 5, 14)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 0), dim_tau=1\n",
      " w=(3, 5, 14), dim_tau=1\n",
      " w=(3, 5, 13), dim_tau=1\n",
      " w=(3, 4, 11), dim_tau=1\n",
      " w=(2, 4, 9), dim_tau=1\n",
      " w=(2, 3, 8), dim_tau=1\n",
      " w=(2, 3, 7), dim_tau=1\n",
      " w=(2, 2, 5), dim_tau=1\n",
      " w=(1, 2, 4), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n"
     ]
    }
   ],
   "source": [
    "myVecsList = [(vector([1,0,0]), vector([0,1,0]), vector([3,5,14]))]\n",
    "\n",
    "for vecsList in myVecsList:\n",
    "    print(\"generators:\", [tuple(v) for v in vecsList])\n",
    "    sigma = Cone(vecsList)\n",
    "    for w in sigma.Hilbert_basis():\n",
    "        dim_tau = criticalArrow(vecsList, w)\n",
    "        print(f\" w={tuple(w)}, dim_tau={dim_tau}\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Example_4.12.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f549c1c7-c513-497b-9b50-ae4428d15733",
   "metadata": {},
   "source": [
    "Following code computes the $\\operatorname{Crit}^w$ for the cone generated by $(1,0,0),(0,1,0),(1,1,2)$ with $w=(1,1,1),(1,2,2)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ae082578-4c03-4bd4-9de6-978a5a11106f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools as _itertools\n",
    "from math import ceil\n",
    "from sage.all import *\n",
    "\n",
    "def diameter_D(sigmadual):\n",
    "    rays = [vector(r) for r in list(sigmadual.rays())]\n",
    "    n = len(rays)\n",
    "    if n == 0:\n",
    "        return 0\n",
    "    combos = []\n",
    "    for coeffs in _itertools.product([0, 1], repeat=n):\n",
    "        v = sum(coeffs[i] * rays[i] for i in range(n))\n",
    "        combos.append(v)\n",
    "    max_dist = 0.0\n",
    "    for i in range(len(combos)):\n",
    "        for j in range(i + 1, len(combos)):\n",
    "            d = (combos[i] - combos[j]).norm()\n",
    "            if d > max_dist:\n",
    "                max_dist = float(d)\n",
    "    return int(ceil(max_dist))\n",
    "\n",
    "def minimal_face_containing_w(sigma, w):\n",
    "    dim_sigma = sigma.dimension()\n",
    "    for k in range(1, dim_sigma + 1):\n",
    "        for F in sigma.faces(k):\n",
    "            if F.contains(w):\n",
    "                return F\n",
    "    return None\n",
    "\n",
    "def compute_weight(vi, w, D, cone_vectors):\n",
    "    from itertools import product\n",
    "    n = len(vi)\n",
    "    minus_vi = -vi\n",
    "    delta = Cone(cone_vectors)\n",
    "    deltaDual = delta.dual()\n",
    "    Hw = [vector(h) for h in deltaDual.Hilbert_basis()]\n",
    "    H_non_orth = [h for h in Hw if w.dot_product(h) != 0]\n",
    "    if not H_non_orth:\n",
    "        return matrix(QQ, n, 0)\n",
    "    vals_vi = [minus_vi.dot_product(h) for h in H_non_orth]\n",
    "    c = min(vals_vi)\n",
    "    valid_points = []\n",
    "    for coords in product(range(-D, D + 1), repeat=n):\n",
    "        u = vector(coords)\n",
    "        if u.is_zero() or not deltaDual.contains(u):\n",
    "            continue\n",
    "        vali = minus_vi.dot_product(u)\n",
    "        valw = w.dot_product(u)\n",
    "        if vali < c and valw == 0:\n",
    "            valid_points.append(u)\n",
    "    if not valid_points:\n",
    "        return matrix(QQ, n, 0)\n",
    "    Critiw = Matrix(QQ, n, len(valid_points), lambda i, j: valid_points[j][i])\n",
    "    return Critiw\n",
    "\n",
    "def criticalArrow(vecsList, w):\n",
    "    sigma = Cone(vecsList)\n",
    "    D = diameter_D(sigma.dual())\n",
    "    print(\"D =\", D)\n",
    "    mu = minimal_face_containing_w(sigma, w)\n",
    "    if mu is None:\n",
    "        return 0\n",
    "    mu_dim = mu.dimension()\n",
    "    mu_rays = [vector(r) for r in mu.rays()]\n",
    "    Critw = matrix(QQ, len(vecsList[0]), 0)\n",
    "    for vi in mu_rays:\n",
    "        other_rays = [v for v in vecsList if v != vi]\n",
    "        Critiw = compute_weight(vi, w, D, other_rays + [-w])\n",
    "        print(\"vi =\", vi)\n",
    "        print(\"Critiw =\")\n",
    "        print(Critiw)\n",
    "        Critw = Critw.augment(Critiw)\n",
    "        print(\"Critw =\")\n",
    "        print(Critw)\n",
    "    if Critw.ncols() == 0:\n",
    "        return 0\n",
    "    Vw = Critw.column_space()\n",
    "    mu_ray_matrix = matrix(QQ, mu_rays).transpose()\n",
    "    mu_orth = mu_ray_matrix.left_kernel()\n",
    "    dim_arr = Vw.dimension() - Vw.intersection(mu_orth).dimension()\n",
    "    return mu_dim - dim_arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "6bef18e5-c05e-4fe7-8b50-09414c5b37f5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "generators: [(1, 0, 0), (0, 1, 0), (1, 1, 2)]\n",
      "D = 5\n",
      "vi = N(1, 0, 0)\n",
      "Critiw =\n",
      "[-1 -1]\n",
      "[ 0  1]\n",
      "[ 1  0]\n",
      "Critw =\n",
      "[-1 -1]\n",
      "[ 0  1]\n",
      "[ 1  0]\n",
      "vi = N(0, 1, 0)\n",
      "Critiw =\n",
      "[ 0  1]\n",
      "[-1 -1]\n",
      "[ 1  0]\n",
      "Critw =\n",
      "[-1 -1  0  1]\n",
      "[ 0  1 -1 -1]\n",
      "[ 1  0  1  0]\n",
      "vi = N(1, 1, 2)\n",
      "Critiw =\n",
      "[ 0  1]\n",
      "[ 1  0]\n",
      "[-1 -1]\n",
      "Critw =\n",
      "[-1 -1  0  1  0  1]\n",
      "[ 0  1 -1 -1  1  0]\n",
      "[ 1  0  1  0 -1 -1]\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "D = 5\n",
      "vi = N(0, 1, 0)\n",
      "Critiw =\n",
      "[ 2  4]\n",
      "[ 0  0]\n",
      "[-1 -2]\n",
      "Critw =\n",
      "[ 2  4]\n",
      "[ 0  0]\n",
      "[-1 -2]\n",
      "vi = N(1, 1, 2)\n",
      "Critiw =\n",
      "[ 2  4]\n",
      "[ 0  0]\n",
      "[-1 -2]\n",
      "Critw =\n",
      "[ 2  4  2  4]\n",
      "[ 0  0  0  0]\n",
      "[-1 -2 -1 -2]\n",
      " w=(1, 2, 2), dim_tau=2\n"
     ]
    }
   ],
   "source": [
    "myVecsList = [(vector([1,0,0]), vector([0,1,0]), vector([1,1,2]))]\n",
    "\n",
    "for vecsList in myVecsList:\n",
    "    print(\"generators:\", [tuple(v) for v in vecsList])\n",
    "    sigma = Cone(vecsList)\n",
    "    exceptional = [vector([1,1,1]),vector([1,2,2])]\n",
    "    for w in exceptional:\n",
    "        dim_tau = criticalArrow(vecsList, w)\n",
    "        print(f\" w={tuple(w)}, dim_tau={dim_tau}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5fdcfd5c-7880-4ffc-92d6-3074d7610521",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Example_5.21.txt <==
(base) e409@PhD:~$ source ~/miniforge3/etc/profile.d/conda.sh
conda activate sage-dev
cd /home/e409/sage
sage
┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 10.9.beta5, Release Date: 2026-02-01              │
│ Using Python 3.13.11. Type "help()" for help.                      │
└────────────────────────────────────────────────────────────────────┘
┏━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━┓
┃ Warning: this is a prerelease version, and it may be unstable.     ┃
┗━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━┛
....:         vali = minus_vi.dot_product(u)
....:         valw = w.dot_product(u)
....:         if vali < c and valw == 0:
....:             valid_points.append(u)
....:     if not valid_points:
....:         return matrix(QQ, n, 0)
....:     Critiw = Matrix(QQ, n, len(valid_points), lambda i, j: valid_points[j][i])
....:     return Critiw
....:
....: def criticalArrow(vecsList, w):
....:     sigma = Cone(vecsList)
....:     D = diameter_D(sigma.dual())
....:     mu = minimal_face_containing_w(sigma, w)
....:     if mu is None:
....:         return 0
....:     mu_dim = mu.dimension()
....:     mu_rays = [vector(r) for r in mu.rays()]
....:     Critw = matrix(QQ, len(vecsList[0]), 0)
....:     for vi in mu_rays:
....:         other_rays = [v for v in vecsList if v != vi]
....:         Critiw = compute_weight(vi, w, D, other_rays + [-w])
....:         Critw = Critw.augment(Critiw)
....:     if Critw.ncols() == 0:
....:         return 0
....:     Vw = Critw.column_space()
....:     mu_ray_matrix = matrix(QQ, mu_rays).transpose()
....:     mu_orth = mu_ray_matrix.left_kernel()
....:     dim_arr = Vw.dimension() - Vw.intersection(mu_orth).dimension()
....:     return mu_dim - dim_arr
....:
sage: myVecsList = [(vector([1,0,0,0]),vector([0,1,0,0]),vector([1,3,3,0]),vector([4,3,1,4])),
....:               (vector([1,0,0,0]),vector([0,1,0,0]),vector([4,1,4,0]),vector([3,4,1,4])),
....:               (vector([1,0,0,0]),vector([1,3,1,1]),vector([3,2,3,1]),vector([3,2,2,3])),
....:               (vector([1,0,0,0]),vector([0,1,2,2]),vector([1,2,1,0]),vector([2,3,1,3])),
....:               (vector([1,0,0,0]),vector([0,1,3,1]),vector([3,3,1,0]),vector([1,3,3,3])),
....:               (vector([1,0,0,0]),vector([0,1,3,1]),vector([2,2,1,0]),vector([1,3,2,3])),
....:               (vector([1,0,0,0]),vector([0,1,3,3]),vector([3,1,3,0]),vector([2,3,2,1])),
....:               (vector([1,0,0,0]),vector([0,1,3,3]),vector([3,1,3,0]),vector([1,3,1,1]))
....:              ]
....:
....: for vecsList in myVecsList:
....:     M = matrix(vecsList)
....:     det = M.determinant()
....:     if abs(det) <= 1:
....:         continue
....:
....:     print("generators:", [tuple(v) for v in vecsList])
....:     sigma = Cone(vecsList)
....:     hilb = sigma.Hilbert_basis()
....:     for w in hilb:
....:         dim_tau = criticalArrow(vecsList, w)
....:         print(f" w={tuple(w)}, dim_tau={dim_tau}")
....:
generators: [(1, 0, 0, 0), (0, 1, 0, 0), (1, 3, 3, 0), (4, 3, 1, 4)]
 w=(1, 0, 0, 0), dim_tau=1
 w=(0, 1, 0, 0), dim_tau=1
 w=(1, 3, 3, 0), dim_tau=1
 w=(4, 3, 1, 4), dim_tau=1
 w=(4, 3, 1, 3), dim_tau=1
 w=(3, 2, 1, 2), dim_tau=1
 w=(2, 2, 1, 1), dim_tau=1
 w=(1, 1, 1, 0), dim_tau=1
 w=(4, 4, 2, 3), dim_tau=2
 w=(3, 3, 2, 2), dim_tau=1
 w=(2, 3, 2, 1), dim_tau=1
 w=(1, 2, 2, 0), dim_tau=1
 w=(4, 5, 3, 3), dim_tau=1
 w=(3, 4, 3, 2), dim_tau=1
 w=(2, 4, 3, 1), dim_tau=1
generators: [(1, 0, 0, 0), (0, 1, 0, 0), (4, 1, 4, 0), (3, 4, 1, 4)]
 w=(1, 0, 0, 0), dim_tau=1
 w=(0, 1, 0, 0), dim_tau=1
 w=(4, 1, 4, 0), dim_tau=1
 w=(3, 4, 1, 4), dim_tau=1
 w=(3, 4, 1, 3), dim_tau=1
 w=(2, 3, 1, 2), dim_tau=1
 w=(2, 2, 1, 1), dim_tau=1
 w=(1, 1, 1, 0), dim_tau=1
 w=(4, 4, 2, 3), dim_tau=2
 w=(3, 3, 2, 2), dim_tau=1
 w=(3, 2, 2, 1), dim_tau=1
 w=(2, 1, 2, 0), dim_tau=1
 w=(5, 4, 3, 3), dim_tau=2
 w=(4, 3, 3, 2), dim_tau=1
 w=(4, 2, 3, 1), dim_tau=1
 w=(3, 1, 3, 0), dim_tau=1
 w=(6, 4, 4, 3), dim_tau=1
 w=(5, 3, 4, 2), dim_tau=1
 w=(5, 2, 4, 1), dim_tau=1
generators: [(1, 0, 0, 0), (1, 3, 1, 1), (3, 2, 3, 1), (3, 2, 2, 3)]
 w=(1, 0, 0, 0), dim_tau=1
 w=(1, 3, 1, 1), dim_tau=1
 w=(3, 2, 3, 1), dim_tau=1
 w=(3, 2, 2, 3), dim_tau=1
 w=(3, 2, 2, 2), dim_tau=1
 w=(3, 2, 2, 1), dim_tau=1
 w=(5, 4, 4, 3), dim_tau=1
 w=(2, 2, 1, 1), dim_tau=1
 w=(4, 4, 3, 3), dim_tau=1
 w=(4, 4, 3, 2), dim_tau=1
 w=(6, 6, 5, 4), dim_tau=2
 w=(2, 1, 1, 1), dim_tau=1
 w=(4, 3, 3, 3), dim_tau=1
 w=(4, 3, 3, 2), dim_tau=1
 w=(6, 5, 5, 4), dim_tau=1
 w=(3, 3, 2, 2), dim_tau=1
 w=(5, 5, 4, 4), dim_tau=1
 w=(5, 5, 4, 3), dim_tau=2
generators: [(1, 0, 0, 0), (0, 1, 2, 2), (1, 2, 1, 0), (2, 3, 1, 3)]
 w=(1, 0, 0, 0), dim_tau=1
 w=(0, 1, 2, 2), dim_tau=1
 w=(1, 2, 1, 0), dim_tau=1
 w=(2, 3, 1, 3), dim_tau=1
 w=(2, 4, 3, 4), dim_tau=1
 w=(2, 4, 3, 3), dim_tau=1
 w=(1, 2, 2, 2), dim_tau=1
 w=(3, 5, 3, 4), dim_tau=2
 w=(2, 3, 2, 3), dim_tau=1
 w=(2, 3, 2, 2), dim_tau=1
 w=(1, 1, 1, 1), dim_tau=1
 w=(3, 4, 2, 3), dim_tau=1
 w=(2, 2, 1, 2), dim_tau=1
 w=(2, 2, 1, 1), dim_tau=1
generators: [(1, 0, 0, 0), (0, 1, 3, 1), (3, 3, 1, 0), (1, 3, 3, 3)]
 w=(1, 0, 0, 0), dim_tau=1
 w=(0, 1, 3, 1), dim_tau=1
 w=(3, 3, 1, 0), dim_tau=1
 w=(1, 3, 3, 3), dim_tau=1
 w=(3, 3, 2, 1), dim_tau=1
 w=(2, 3, 3, 2), dim_tau=1
 w=(1, 3, 4, 3), dim_tau=1
 w=(3, 3, 3, 1), dim_tau=1
 w=(2, 3, 4, 2), dim_tau=2
 w=(1, 2, 2, 2), dim_tau=1
 w=(3, 5, 4, 3), dim_tau=1
 w=(2, 2, 2, 1), dim_tau=1
 w=(1, 2, 3, 2), dim_tau=1
 w=(3, 5, 5, 3), dim_tau=1
 w=(2, 2, 3, 1), dim_tau=1
 w=(1, 1, 1, 1), dim_tau=1
 w=(3, 4, 3, 2), dim_tau=1
 w=(2, 4, 4, 3), dim_tau=1
 w=(1, 1, 2, 1), dim_tau=1
 w=(3, 4, 4, 2), dim_tau=1
 w=(2, 4, 5, 3), dim_tau=1
generators: [(1, 0, 0, 0), (0, 1, 3, 1), (2, 2, 1, 0), (1, 3, 2, 3)]
 w=(1, 0, 0, 0), dim_tau=1
 w=(0, 1, 3, 1), dim_tau=1
 w=(2, 2, 1, 0), dim_tau=1
 w=(1, 3, 2, 3), dim_tau=1
 w=(2, 3, 2, 2), dim_tau=1
 w=(1, 1, 1, 1), dim_tau=1
 w=(2, 4, 3, 3), dim_tau=1
 w=(1, 2, 2, 2), dim_tau=1
 w=(2, 2, 2, 1), dim_tau=1
 w=(1, 3, 3, 3), dim_tau=1
 w=(2, 3, 3, 2), dim_tau=1
 w=(1, 1, 2, 1), dim_tau=1
 w=(2, 4, 4, 3), dim_tau=1
 w=(1, 2, 3, 2), dim_tau=1
 w=(2, 2, 3, 1), dim_tau=1
 w=(1, 3, 4, 3), dim_tau=1
 w=(2, 3, 4, 2), dim_tau=2
generators: [(1, 0, 0, 0), (0, 1, 3, 3), (3, 1, 3, 0), (2, 3, 2, 1)]
 w=(1, 0, 0, 0), dim_tau=1
 w=(0, 1, 3, 3), dim_tau=1
 w=(3, 1, 3, 0), dim_tau=1
 w=(2, 3, 2, 1), dim_tau=1
 w=(2, 2, 3, 2), dim_tau=1
 w=(3, 3, 3, 1), dim_tau=1
 w=(3, 2, 4, 2), dim_tau=1
 w=(4, 3, 4, 1), dim_tau=1
 w=(2, 2, 2, 1), dim_tau=1
 w=(1, 1, 3, 2), dim_tau=1
 w=(3, 2, 3, 1), dim_tau=1
 w=(4, 2, 4, 1), dim_tau=1
 w=(2, 3, 4, 3), dim_tau=1
 w=(2, 1, 2, 1), dim_tau=1
 w=(2, 1, 3, 1), dim_tau=1
 w=(2, 3, 3, 2), dim_tau=1
 w=(2, 2, 4, 3), dim_tau=1
 w=(3, 3, 4, 2), dim_tau=2
generators: [(1, 0, 0, 0), (0, 1, 3, 3), (3, 1, 3, 0), (1, 3, 1, 1)]
 w=(1, 0, 0, 0), dim_tau=1
 w=(0, 1, 3, 3), dim_tau=1
 w=(3, 1, 3, 0), dim_tau=1
 w=(1, 3, 1, 1), dim_tau=1
 w=(2, 3, 2, 1), dim_tau=1
 w=(3, 3, 3, 1), dim_tau=1
 w=(1, 2, 1, 1), dim_tau=1
 w=(2, 2, 2, 1), dim_tau=1
 w=(3, 2, 3, 1), dim_tau=1
 w=(1, 1, 1, 1), dim_tau=1
 w=(2, 1, 2, 1), dim_tau=1
 w=(2, 1, 3, 1), dim_tau=1
 w=(1, 3, 2, 2), dim_tau=1
 w=(2, 3, 3, 2), dim_tau=2
 w=(1, 2, 2, 2), dim_tau=1
 w=(2, 2, 3, 2), dim_tau=1
 w=(1, 1, 2, 2), dim_tau=1
 w=(1, 1, 3, 2), dim_tau=1
 w=(1, 3, 3, 3), dim_tau=1
 w=(1, 2, 3, 3), dim_tau=1
sage:


==> anc/Section_4.2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "e446f004-1948-472b-a72a-6fa8b3edab04",
   "metadata": {},
   "source": [
    "The following code is a SageMath implementation of the code presented in Section 4.2."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "f21ad8d2-9bf2-459c-9d2a-106f46879765",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools as _itertools\n",
    "from math import ceil\n",
    "from sage.all import *\n",
    "\n",
    "def diameter_D(sigmadual):\n",
    "    rays = [vector(r) for r in list(sigmadual.rays())]\n",
    "    n = len(rays)\n",
    "    if n == 0:\n",
    "        return 0\n",
    "    combos = []\n",
    "    for coeffs in _itertools.product([0, 1], repeat=n):\n",
    "        v = sum(coeffs[i] * rays[i] for i in range(n))\n",
    "        combos.append(v)\n",
    "    max_dist = 0.0\n",
    "    for i in range(len(combos)):\n",
    "        for j in range(i + 1, len(combos)):\n",
    "            d = (combos[i] - combos[j]).norm()\n",
    "            if d > max_dist:\n",
    "                max_dist = float(d)\n",
    "    return int(ceil(max_dist))\n",
    "\n",
    "def minimal_face_containing_w(sigma, w):\n",
    "    dim_sigma = sigma.dimension()\n",
    "    for k in range(1, dim_sigma + 1):\n",
    "        for F in sigma.faces(k):\n",
    "            if F.contains(w):\n",
    "                return F\n",
    "    return None\n",
    "\n",
    "def compute_weight(vi, w, D, cone_vectors):\n",
    "    from itertools import product\n",
    "    n = len(vi)\n",
    "    minus_vi = -vi\n",
    "    delta = Cone(cone_vectors)\n",
    "    deltaDual = delta.dual()\n",
    "    Hw = [vector(h) for h in deltaDual.Hilbert_basis()]\n",
    "    H_non_orth = [h for h in Hw if w.dot_product(h) != 0]\n",
    "    if not H_non_orth:\n",
    "        return matrix(QQ, n, 0)\n",
    "    vals_vi = [minus_vi.dot_product(h) for h in H_non_orth]\n",
    "    c = min(vals_vi)\n",
    "    valid_points = []\n",
    "    for coords in product(range(-D, D + 1), repeat=n):\n",
    "        u = vector(coords)\n",
    "        if u.is_zero() or not deltaDual.contains(u):\n",
    "            continue\n",
    "        vali = minus_vi.dot_product(u)\n",
    "        valw = w.dot_product(u)\n",
    "        if vali < c and valw == 0:\n",
    "            valid_points.append(u)\n",
    "    if not valid_points:\n",
    "        return matrix(QQ, n, 0)\n",
    "    Critiw = Matrix(QQ, n, len(valid_points), lambda i, j: valid_points[j][i])\n",
    "    return Critiw\n",
    "\n",
    "def criticalArrow(vecsList, w):\n",
    "    sigma = Cone(vecsList)\n",
    "    mu = minimal_face_containing_w(sigma, w)\n",
    "    if mu is None:\n",
    "        return 0\n",
    "    mu_dim = mu.dimension()\n",
    "    mu_rays = [vector(r) for r in mu.rays()]\n",
    "    D = diameter_D(sigma.dual())\n",
    "    Critw = matrix(QQ, len(vecsList[0]), 0)\n",
    "    for vi in mu_rays:\n",
    "        other_rays = [v for v in vecsList if v != vi]\n",
    "        Critiw = compute_weight(vi, w, D, other_rays + [-w])\n",
    "        Critw = Critw.augment(Critiw)\n",
    "    if Critw.ncols() == 0:\n",
    "        return 0\n",
    "    Vw = Critw.column_space()\n",
    "    mu_ray_matrix = matrix(QQ, mu_rays).transpose()\n",
    "    mu_orth = mu_ray_matrix.left_kernel()\n",
    "    dim_arr = Vw.dimension() - Vw.intersection(mu_orth).dimension()\n",
    "    return mu_dim - dim_arr"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Theorem_5.17.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "d2853697-8d28-4356-b424-db887fc170a2",
   "metadata": {},
   "source": [
    "The following code checks the nonemptiness of the set $\\Lambda_{(=1)}^w\\cap M$. Note that $\\frac{1}{9}(1,4,7)$ and $\\frac{1}{14}(1,9,11)$ correspond to the cones generated by $(1,0,0)$, $(0,1,0)$, $(2,5,9)$ and $(1,0,0)$, $(0,1,0)$, $(3,5,14)$, respectively. The lattice point $w=\\frac{1}{14}(7,7,7)$ corresponds to the lattice point $(2,3,7)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3a7664b9-c12c-443e-aab8-c75975184981",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "=== Cone:(1, 0, 0), (0, 1, 0), (2, 5, 9) ===\n",
      "  w=(2, 5, 8) → OK\n",
      "  w=(2, 4, 7) → OK\n",
      "  w=(2, 3, 5) → OK\n",
      "  w=(1, 3, 4) → OK\n",
      "  w=(1, 2, 3) → OK\n",
      "  w=(1, 2, 2) → OK\n",
      "  w=(1, 1, 1) → OK\n",
      "\n",
      "=== Cone:(1, 0, 0), (0, 1, 0), (3, 5, 14) ===\n",
      "  w=(3, 5, 13) → OK\n",
      "  w=(3, 4, 11) → OK\n",
      "  w=(2, 4, 9) → OK\n",
      "  w=(2, 3, 8) → OK\n",
      "  w=(2, 3, 7) → NG\n",
      "  w=(2, 2, 5) → OK\n",
      "  w=(1, 2, 4) → OK\n",
      "  w=(1, 2, 3) → OK\n",
      "  w=(1, 1, 2) → OK\n",
      "  w=(1, 1, 1) → OK\n"
     ]
    }
   ],
   "source": [
    "def exists_dual_lattice_point(v1, v2, v3, w):\n",
    "    \n",
    "    vecs = [vector(QQ, v1), vector(QQ, v2), vector(QQ, v3)]\n",
    "    w = vector(QQ, w)\n",
    "\n",
    "    p = MixedIntegerLinearProgram(maximization=False)\n",
    "    u = p.new_variable(integer=True)\n",
    "\n",
    "    p.add_constraint(sum(w[i]*u[i] for i in range(3)) == 1)\n",
    "\n",
    "    for i in range(3):\n",
    "        p.add_constraint(\n",
    "            sum(vecs[i][j]*u[j] for j in range(3)) >= 0\n",
    "        )\n",
    "\n",
    "    try:\n",
    "        p.solve()\n",
    "        return True\n",
    "    except:\n",
    "        return False\n",
    "\n",
    "def cone_hilbert_dual_check(cones):\n",
    "    \n",
    "    all_results = {}\n",
    "\n",
    "    for v1, v2, v3 in cones:\n",
    "        sigma = Cone([vector(QQ,v1), vector(QQ,v2), vector(QQ,v3)])\n",
    "        H = [vector(QQ,h) for h in sigma.Hilbert_basis()\n",
    "             if sigma.interior_contains(h)]\n",
    "\n",
    "        results = {}\n",
    "\n",
    "        for w in H:\n",
    "            results[tuple(w)] = exists_dual_lattice_point(v1, v2, v3, w)\n",
    "\n",
    "        all_results[(tuple(v1), tuple(v2), tuple(v3))] = results\n",
    "\n",
    "    return all_results\n",
    "\n",
    "cones = [\n",
    "    (vector([1,0,0]), vector([0,1,0]), vector([2,5,9])),\n",
    "    (vector([1,0,0]), vector([0,1,0]), vector([3,5,14]))\n",
    "]\n",
    "\n",
    "results = cone_hilbert_dual_check(cones)\n",
    "\n",
    "for (v1, v2, v3), res in results.items():\n",
    "    print(f\"\\n=== Cone:{v1}, {v2}, {v3} ===\")\n",
    "    for w, ok in res.items():\n",
    "        print(f\"  w={w} → {'OK' if ok else 'NG'}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f9bd12a6-a6cb-41e6-9ce8-3bd69716e0a0",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Theorem_5.19.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "484011a3-3bc4-4e2b-9bd5-672c686391bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools as _itertools\n",
    "from math import ceil\n",
    "from sage.all import *\n",
    "\n",
    "def diameter_D(sigmadual):\n",
    "    rays = [vector(r) for r in list(sigmadual.rays())]\n",
    "    n = len(rays)\n",
    "    if n == 0:\n",
    "        return 0\n",
    "    combos = []\n",
    "    for coeffs in _itertools.product([0, 1], repeat=n):\n",
    "        v = sum(coeffs[i] * rays[i] for i in range(n))\n",
    "        combos.append(v)\n",
    "    max_dist = 0.0\n",
    "    for i in range(len(combos)):\n",
    "        for j in range(i + 1, len(combos)):\n",
    "            d = (combos[i] - combos[j]).norm()\n",
    "            if d > max_dist:\n",
    "                max_dist = float(d)\n",
    "    return int(ceil(max_dist))\n",
    "\n",
    "def minimal_face_containing_w(sigma, w):\n",
    "    dim_sigma = sigma.dimension()\n",
    "    for k in range(1, dim_sigma + 1):\n",
    "        for F in sigma.faces(k):\n",
    "            if F.contains(w):\n",
    "                return F\n",
    "    return None\n",
    "\n",
    "def compute_weight(vi, w, D, cone_vectors):\n",
    "    from itertools import product\n",
    "    n = len(vi)\n",
    "    minus_vi = -vi\n",
    "    delta = Cone(cone_vectors)\n",
    "    deltaDual = delta.dual()\n",
    "    Hw = [vector(h) for h in deltaDual.Hilbert_basis()]\n",
    "    H_non_orth = [h for h in Hw if w.dot_product(h) != 0]\n",
    "    if not H_non_orth:\n",
    "        return matrix(QQ, n, 0)\n",
    "    vals_vi = [minus_vi.dot_product(h) for h in H_non_orth]\n",
    "    c = min(vals_vi)\n",
    "    valid_points = []\n",
    "    for coords in product(range(-D, D + 1), repeat=n):\n",
    "        u = vector(coords)\n",
    "        if u.is_zero() or not deltaDual.contains(u):\n",
    "            continue\n",
    "        vali = minus_vi.dot_product(u)\n",
    "        valw = w.dot_product(u)\n",
    "        if vali < c and valw == 0:\n",
    "            valid_points.append(u)\n",
    "    if not valid_points:\n",
    "        return matrix(QQ, n, 0)\n",
    "    Critiw = Matrix(QQ, n, len(valid_points), lambda i, j: valid_points[j][i])\n",
    "    return Critiw\n",
    "\n",
    "def criticalArrow(vecsList, w):\n",
    "    sigma = Cone(vecsList)\n",
    "    D = diameter_D(sigma.dual())\n",
    "    mu = minimal_face_containing_w(sigma, w)\n",
    "    if mu is None:\n",
    "        return 0\n",
    "    mu_dim = mu.dimension()\n",
    "    mu_rays = [vector(r) for r in mu.rays()]\n",
    "    Critw = matrix(QQ, len(vecsList[0]), 0)\n",
    "    for vi in mu_rays:\n",
    "        other_rays = [v for v in vecsList if v != vi]\n",
    "        Critiw = compute_weight(vi, w, D, other_rays + [-w])\n",
    "        Critw = Critw.augment(Critiw)\n",
    "    if Critw.ncols() == 0:\n",
    "        return 0\n",
    "    Vw = Critw.column_space()\n",
    "    mu_ray_matrix = matrix(QQ, mu_rays).transpose()\n",
    "    mu_orth = mu_ray_matrix.left_kernel()\n",
    "    dim_arr = Vw.dimension() - Vw.intersection(mu_orth).dimension()\n",
    "    return mu_dim - dim_arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "79cc8139-cc84-41d3-a845-cf33d4c124c1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "generators: [(1, 0, 0), (0, 0, 1), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 0, 1), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 0, 1), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 0, 1), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 0, 1), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 0, 1), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 0, 1), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 0, 1), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 1), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 1), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 1), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 1), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 1), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 1), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 1), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 1), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 1), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 1), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 1), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 1), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 1), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 1), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 1), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 1), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 1), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 1), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 1), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 1), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 1), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 1), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 1), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 1), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 1), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 1), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 1), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 1), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 1), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 1), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 1), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 1), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 1), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 1), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 1), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 1), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 1), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 1), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 1), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 1), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 1), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 1), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 1), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 1), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 1), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 1), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 1), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 1), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 1), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 1), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 1), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 1), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 1), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 1), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 1), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 1), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (0, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (1, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (2, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (3, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (0, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (1, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (2, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (3, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 2), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (0, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (1, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (2, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (3, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (0, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (1, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (2, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (3, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(4, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 0, 2), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 2), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 2), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 2), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 2), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 2), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 2), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 2), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 2), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 2), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 2), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 2), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 2), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 2), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 2), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 2), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 2), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 2), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 2), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 2), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 2), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 2), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 2), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 2), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 2), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 2), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 2), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 2), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 2), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 2), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 2), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 2), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 2), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (0, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (1, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (2, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (3, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (0, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (1, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (2, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (3, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 2), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (0, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (1, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (2, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (3, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (0, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (1, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (2, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (3, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(4, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 2), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (0, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (1, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (2, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (3, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (0, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (1, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (2, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (3, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 0, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (0, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (1, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (2, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (3, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (0, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (1, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (2, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (3, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 0, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (0, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (1, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (2, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (3, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 3, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 1, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (0, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (1, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (2, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (3, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(3, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 1, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (0, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (1, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (2, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (3, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(3, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 3, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 1, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (0, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(0, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (1, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (2, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (3, 1, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(3, 1, 1), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      " w=(4, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(3, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 1, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (0, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (1, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (2, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (3, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (0, 2, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (0, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (1, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (2, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (3, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(3, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 2, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (0, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (1, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (2, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (3, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(3, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 2, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (0, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (1, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (2, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (3, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(4, 1, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (1, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (3, 2, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(3, 2, 2), dim_tau=1\n",
      " w=(2, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(3, 2, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (1, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (3, 2, 3), (2, 3, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (0, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (1, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (2, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (3, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (0, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (1, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (2, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (3, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 3, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(2, 3, 4), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (1, 3, 3), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(1, 3, 3), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 2, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (0, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(0, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (1, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (2, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (3, 0, 1)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(3, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (1, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (3, 0, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(3, 0, 2), dim_tau=1\n",
      " w=(2, 0, 1), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (0, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(0, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (1, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (2, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (3, 1, 2)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(3, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (1, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 0, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 0, 2), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (2, 0, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 0, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(1, 0, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (0, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(0, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (1, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 1, 3), dim_tau=1\n",
      " w=(1, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (2, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (3, 1, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(3, 1, 3), dim_tau=1\n",
      " w=(2, 1, 2), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (0, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(0, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (1, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(1, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (2, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(2, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n",
      "generators: [(1, 0, 0), (2, 3, 3), (3, 2, 3)]\n",
      " w=(1, 0, 0), dim_tau=1\n",
      " w=(2, 3, 3), dim_tau=1\n",
      " w=(3, 2, 3), dim_tau=1\n",
      " w=(1, 1, 1), dim_tau=1\n"
     ]
    }
   ],
   "source": [
    "myVecsList = [(vector([1,0,0]), vector([a,b,c]), vector([x,y,z]))\n",
    "              for c in range(0,4) for b in range(0,c+1) for a in range(0,4)\n",
    "              for z in range(0,4) for y in range(0,z+1) for x in range(0,4)\n",
    "              if gcd(a,gcd(b,c))==1\n",
    "              if gcd(x,gcd(y,z))==1\n",
    "             ]\n",
    "\n",
    "for vecsList in myVecsList:\n",
    "    M = matrix(vecsList)\n",
    "    det = M.determinant()\n",
    "    if abs(det) <= 1:\n",
    "        continue\n",
    "        \n",
    "    print(\"generators:\", [tuple(v) for v in vecsList])\n",
    "    sigma = Cone(vecsList)\n",
    "    hilb = sigma.Hilbert_basis()\n",
    "    for w in hilb:\n",
    "        dim_tau = criticalArrow(vecsList, w)\n",
    "        print(f\" w={tuple(w)}, dim_tau={dim_tau}\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

